Limits of Generalized Magnitudes of Dissimilarity Spaces

For a finite symmetric nonnegative dissimilarity matrix $D=(d_{ij})$ with zero diagonal, we study the high-resolution limit ($t\to \infty$) of $\mathbf{1}^T(e^{-td_{ij}})^+\mathbf{1}$. We prove that this limit always exists in the extended real line and is rational whenever finite, without weightability or invertibility assumptions. At fixed cardinality, a finite rational polyhedral fan governs rank and leading asymptotics. Consequently, only finitely many finite limits occur, and every limit admits an integer-data realization at the same cardinality. In contrast, allowing cardinality to vary, every rational pair of zero-pattern magnitude and high-resolution limit is realized using dissimilarities in $\{0,1,2\}$; adding the level $3$ permits either infinite limit with any rational zero-pattern magnitude. We also classify all limits on at most four points. Moreover, we derive an exact Schur decomposition valid under persistent singularity. Finally, it is shown that positive semidefiniteness at some positive scale is equivalent to equality of dissimilarity rows for every zero-distance pair, in which case the limit counts the zero-distance classes.

==> anc/README.txt <==
Exact-arithmetic checks
=======================

Requirements: Python 3.8 or later; standard library only. No package installation
or network access is required. Run from the directory containing these Python files:

  python3 verify.py
  python3 verify.py --max-n 6
  python3 enumeration.py --alphabet 2
  python3 enumeration.py --alphabet 3

verify.py checks the displayed five-point determinant/numerator identities,
their baselines and limits, the seven-point binary matrix of inverse sum -5,
and a persistently singular nonweightable family. It also enumerates every
zero-pattern orbit up to --max-n (default 4, maximum 6), verifies exhaustive
coverage of all labelled edge masks, and compares exact baselines and counts
with the manuscript.

enumeration.py computes the complete five-point spectrum over {0,...,K} for
the selected --alphabet K. It tests every positive-level assignment on every
singular zero-pattern representative. Nonsingular zero patterns are resolved
by their constant inverse sums. All 34 zero-pattern orbits are constructed
directly from the 1024 labelled masks rather than loaded from a graph catalogue.
Automorphisms can create repeated assignments, but cannot omit any matrix up
to simultaneous permutation. Optional values K=4,5,6 are supported; the simple
reference implementation can require hours for K=6 (12,485,059 assignments).

The algorithms use integer polynomial coefficients and fractions.Fraction.
No numerical rank threshold, floating-point inversion, or extrapolation is
used. Persistently singular families are evaluated by the resolvent
constant-term formula proved in Appendix A. The scripts print their actual
results and assert agreement with the reported spectra; they do not constitute
a classification over unbounded integer or arbitrary real data at five points.

These files are a compact runnable reference implementation. They do not
contain pre-generated complete symbolic identities or separate orbit-certificate
datasets. They are not needed to compile the LaTeX manuscript in Overleaf.


==> anc/enumeration.py <==
#!/usr/bin/env python3
"""Enumerate the five-point spectrum for a bounded integer alphabet.

Usage: python3 computation/enumeration.py --alphabet 3
The default alphabet is {0,1}. Higher alphabets take substantially longer;
K=6 checks 12,485,059 assignments with this transparent reference algorithm.
"""
import argparse
from fractions import Fraction as F
from itertools import product
from time import monotonic
from exact_magnitude import PolynomialMagnitude, orbit_representatives


BASE={F(1),F(4,3),F(7,5),F(5,3),F(2),F(7,3),F(3),F(4),F(5)}
COUNTS={1:19,2:1391,3:33871,4:376789,6:12485059}


def expected(k):
    values=BASE.copy()
    if k>=2: values.update({F(15,7),F(11,3)})
    if k>=3: values.update({F(0),F(5,2),"+inf","-inf"})
    if k>=4: values.add(F(9,5))
    return values


def enumerate_spectrum(k):
    calc=PolynomialMagnitude(5)
    edges,reps=orbit_representatives(5)
    singular=[]; values=set()
    for mask in reps:
        rates=[0 if mask>>i&1 else 1 for i in range(len(edges))]
        den=calc.poly(calc.terms,rates)
        if den.get(0,0)==0:
            singular.append(mask)
        values.add(calc.limit(rates))
    assert len(singular)==19 and values==BASE
    count=0; start=monotonic()
    for mask in singular:
        positive=[i for i in range(len(edges)) if not(mask>>i&1)]
        for assignment in product(range(1,k+1),repeat=len(positive)):
            rates=[0]*len(edges)
            for i,rate in zip(positive,assignment): rates[i]=rate
            values.add(calc.limit(rates)); count+=1
        if k>=4:
            print("checked",count,"assignments; elapsed %.1fs" % (monotonic()-start),flush=True)
    if k in COUNTS: assert count==COUNTS[k]
    assert values==expected(k), (k,values,expected(k))
    print("PASS: K=%d, singular-pattern assignments=%d" % (k,count))
    print("finite values:",", ".join(map(str,sorted(v for v in values if isinstance(v,F)))))
    print("infinite values:",", ".join(sorted(v for v in values if isinstance(v,str))) or "none")
    print("elapsed %.2fs" % (monotonic()-start))


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--alphabet",type=int,choices=range(1,7),default=1)
    args=parser.parse_args()
    enumerate_spectrum(args.alphabet)


if __name__=="__main__":
    main()


==> anc/exact_magnitude.py <==
"""Exact arithmetic used by the verification commands (Python standard library).

Polynomials are dictionaries {degree: integer coefficient}; no floating-point
rank decisions or numerical pseudoinverses are used.
"""
from fractions import Fraction
from itertools import combinations, permutations
from math import comb


def clean(p):
    return {e: c for e, c in p.items() if c}


def add(a, b):
    result = a.copy()
    for e, c in b.items():
        result[e] = result.get(e, 0) + c
    return clean(result)


def scale(a, c):
    return clean({e: c * v for e, v in a.items()})


def multiply(a, b):
    result = {}
    for i, u in a.items():
        for j, v in b.items():
            result[i + j] = result.get(i + j, 0) + u * v
    return clean(result)


def power(a, k):
    result = {0: 1}
    for _ in range(k):
        result = multiply(result, a)
    return result


def rational_limit(num, den):
    if not den:
        raise ValueError("Identically zero denominator")
    if not num:
        return Fraction(0)
    a, b = min(num), min(den)
    c = Fraction(num[a], den[b])
    if a > b:
        return Fraction(0)
    if a == b:
        return c
    return "+inf" if c > 0 else "-inf"


def rref(matrix):
    a = [[Fraction(z) for z in row] for row in matrix]
    m, n = len(a), len(a[0])
    r, pivots = 0, []
    for j in range(n):
        if r == m:
            break
        k = next((i for i in range(r, m) if a[i][j]), None)
        if k is None:
            continue
        a[r], a[k] = a[k], a[r]
        z = a[r][j]
        a[r] = [v / z for v in a[r]]
        for i in range(m):
            if i != r and a[i][j]:
                z = a[i][j]
                a[i] = [v - z * w for v, w in zip(a[i], a[r])]
        pivots.append(j)
        r += 1
    return a, pivots


def determinant(matrix):
    a = [[Fraction(z) for z in row] for row in matrix]
    n, result = len(a), Fraction(1)
    for j in range(n):
        k = next((i for i in range(j, n) if a[i][j]), None)
        if k is None:
            return Fraction(0)
        if k != j:
            a[k], a[j] = a[j], a[k]
            result = -result
        pivot = a[j][j]
        result *= pivot
        for i in range(j + 1, n):
            z = a[i][j] / pivot
            for l in range(j + 1, n):
                a[i][l] -= z * a[j][l]
    return result


def baseline_stats(b):
    """Return (rank, nonweightable, 1^T B^+ 1) for rational symmetric B.

    Solve B^2 w=B1 and impose w perpendicular to ker B. This determines
    w=B^+1 uniquely, including when B itself is nonweightable.
    """
    n = len(b)
    reduced, pivots = rref(b)
    kernel = []
    for j in range(n):
        if j not in pivots:
            v = [Fraction(i == j) for i in range(n)]
            for i, p in enumerate(pivots):
                v[p] = -reduced[i][j]
            kernel.append(v)
    nonweightable = any(sum(v) != 0 for v in kernel)
    square = [[sum(b[i][k] * b[k][j] for k in range(n))
               for j in range(n)] for i in range(n)]
    equations = [row + [sum(b[i])] for i, row in enumerate(square)]
    equations += [v + [0] for v in kernel]
    solved, solution_pivots = rref(equations)
    assert solution_pivots == list(range(n))
    value = sum(solved[i][-1] for i in range(n))
    return len(pivots), nonweightable, value


def orbit_representatives(n):
    """Exhaust all labelled edge masks; return one mask per permutation orbit."""
    edges = list(combinations(range(n), 2))
    index = {e: i for i, e in enumerate(edges)}
    actions = [[1 << index[tuple(sorted((p[a], p[b])))] for a, b in edges]
               for p in permutations(range(n))]
    seen, representatives = set(), []
    for mask in range(1 << len(edges)):
        if mask in seen:
            continue
        active = [i for i in range(len(edges)) if mask >> i & 1]
        orbit = {sum(action[i] for i in active) for action in actions}
        assert not seen.intersection(orbit)
        seen.update(orbit)
        representatives.append(mask)
    assert len(seen) == 1 << len(edges)
    return edges, representatives


def zero_pattern(n, edges, mask):
    b = [[int(i == j) for j in range(n)] for i in range(n)]
    for j, (a, c) in enumerate(edges):
        if mask >> j & 1:
            b[a][c] = b[c][a] = 1
    return b


class PolynomialMagnitude:
    """Determinant expansion for M(x)=(x^d_ij), including singular M.

    The singular case uses Proposition A.6 (resolvent constant term).
    In the expansion, every fixed point contributes a factor (1+lambda).
    """
    def __init__(self, n):
        self.n = n
        self.edges = list(combinations(range(n), 2))
        index = {e: i for i, e in enumerate(self.edges)}
        self.terms, self.bordered_terms = [], []
        for size, output in ((n, self.terms), (n + 1, self.bordered_terms)):
            for p in permutations(range(size)):
                if size == n + 1 and p[n] == n:
                    continue
                sign = (-1) ** sum(p[i] > p[j] for i in range(size)
                                   for j in range(i + 1, size))
                if size == n + 1:
                    sign = -sign
                fixed = sum(p[i] == i for i in range(n))
                indices = [index[tuple(sorted((i, p[i])))] for i in range(n)
                           if p[i] != i and p[i] < n]
                output.append((sign, fixed, indices))

    def edge_data(self, d):
        return [d[i][j] for i, j in self.edges]

    def poly(self, terms, rates):
        result = {}
        for sign, _, indices in terms:
            e = sum(rates[i] for i in indices)
            result[e] = result.get(e, 0) + sign
        return clean(result)

    def lambda_coefficients(self, terms, rates):
        result = [{} for _ in range(self.n + 2)]
        for sign, fixed, indices in terms:
            e = sum(rates[i] for i in indices)
            for k in range(fixed + 1):
                result[k][e] = result[k].get(e, 0) + sign * comb(fixed, k)
        return [clean(p) for p in result]

    def numerator_denominator(self, rates):
        den = self.poly(self.terms, rates)
        num = self.poly(self.bordered_terms, rates)
        if den:
            return num, den
        ds = self.lambda_coefficients(self.terms, rates)
        qs = self.lambda_coefficients(self.bordered_terms, rates)
        k = next(k for k, p in enumerate(ds) if p)
        assert k >= 1
        num = add(multiply(qs[k], ds[k]),
                  scale(multiply(qs[k - 1], ds[k + 1]), -1))
        return num, multiply(ds[k], ds[k])

    def limit(self, rates):
        return rational_limit(*self.numerator_denominator(rates))


==> anc/verify.py <==
#!/usr/bin/env python3
"""Verify displayed examples and all binary zero patterns up to --max-n.

Usage: python3 computation/verify.py --max-n 6
Only the Python standard library is required.
"""
import argparse
from fractions import Fraction as F
from exact_magnitude import (PolynomialMagnitude, baseline_stats, determinant,
                             multiply, orbit_representatives, power, scale,
                             zero_pattern)


E = [[0,1,2,0,0],[1,0,0,1,2],[2,0,0,1,1],[0,1,1,0,1],[0,2,1,1,0]]
FPLUS = [[0,0,1,1,1],[0,0,2,3,1],[1,2,0,0,2],[1,3,0,0,1],[1,1,2,1,0]]
DZERO = [[0,1,0,1,1],[1,0,2,1,2],[0,2,0,3,2],[1,1,3,0,0],[1,2,2,0,0]]
DMINUS = [[0,1,0,1,1],[1,0,1,1,3],[0,1,0,3,2],[1,1,3,0,0],[1,3,2,0,0]]
BMINUS = [[1,0,0,1,0,0,0],[0,1,1,1,1,0,0],[0,1,1,0,0,1,0],
          [1,1,0,1,0,1,1],[0,1,0,0,1,1,0],[0,0,1,1,1,1,0],
          [0,0,0,1,0,0,1]]
EXPECTED = {
    1: (1, 0, 0, {F(1)}),
    2: (2, 1, 0, {F(1),F(2)}),
    3: (4, 2, 0, {F(1),F(2),F(3)}),
    4: (11, 6, 0, {F(1),F(4,3),F(2),F(3),F(4)}),
    5: (34, 19, 0, {F(1),F(4,3),F(7,5),F(5,3),F(2),F(7,3),F(3),F(4),F(5)}),
    6: (156, 88, 1, {F(0),F(1),F(6,5),F(4,3),F(7,5),F(10,7),F(3,2),
                      F(5,3),F(12,7),F(16,9),F(2),F(7,3),F(12,5),F(8,3),
                      F(3),F(10,3),F(4),F(5),F(6)}),
}


def factored(degree, scalar, *factors):
    value = {degree: scalar}
    for factor in factors:
        value = multiply(value, factor)
    return value


def verify_examples():
    calc = PolynomialMagnitude(5)
    a = power({0:1,1:-1},4)
    examples = [
        ("positive correction", E, F(2), F(7,3),
         factored(2,-1,a,{0:1,1:1},{0:3,1:1}),
         factored(2,1,a,{0:-7,1:-2,2:1})),
        ("positive divergence", FPLUS, F(3), "+inf",
         factored(5,-1,a,{0:2,1:1}),factored(4,1,a,{0:-4,2:1})),
        ("zero limit", DZERO, F(3), F(0),
         factored(4,1,a,{0:2,2:-1}),factored(6,1,a)),
        ("negative divergence", DMINUS, F(3), "-inf",
         factored(6,1,a,{0:2,1:2,2:1}),
         factored(4,1,a,{0:2,1:2,2:1},{0:-2,1:2,2:1})),
    ]
    for name,d,baseline,limit,den_expected,num_expected in examples:
        rates=calc.edge_data(d)
        den=calc.poly(calc.terms,rates)
        num=calc.poly(calc.bordered_terms,rates)
        assert den==den_expected and num==num_expected, name
        b=[[int(v==0) for v in row] for row in d]
        assert baseline_stats(b)[2]==baseline, name
        assert calc.limit(rates)==limit, name
        print("PASS:",name,"baseline",baseline,"limit",limit)
    assert determinant(BMINUS)==1
    assert baseline_stats(BMINUS)==(7,False,F(-5))
    w=[-4,2,-3,5,-3,2,-4]
    assert all(sum(a*b for a,b in zip(row,w))==1 for row in BMINUS)
    print("PASS: seven-point binary realization, determinant 1, inverse sum -5")
    # A persistently singular, nonweightable family exercises the full formula.
    star=[[0,1,1,0,0,0],[1,0,2,0,1,2],[1,2,0,0,1,2],
          [0,0,0,0,1,2],[0,1,1,1,0,1],[0,2,2,2,1,0]]
    c6=PolynomialMagnitude(6)
    assert not c6.poly(c6.terms,c6.edge_data(star))
    assert c6.limit(c6.edge_data(star))==F(16,9)
    print("PASS: persistently singular nonweightable six-point family")


def verify_baselines(max_n):
    for n in range(1,max_n+1):
        edges,reps=orbit_representatives(n)
        values=set(); singular=nonweightable=0
        for mask in reps:
            rank,nw,value=baseline_stats(zero_pattern(n,edges,mask))
            singular+=rank<n; nonweightable+=nw; values.add(value)
        assert (len(reps),singular,nonweightable,values)==EXPECTED[n], n
        print("PASS: n=%d, patterns=%d, labelled=%d, singular=%d, nonweightable=%d" %
              (n,len(reps),1<<len(edges),singular,nonweightable))
        print("      baseline values:",", ".join(map(str,sorted(values))),flush=True)


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--max-n",type=int,choices=range(1,7),default=4)
    args=parser.parse_args()
    verify_examples()
    verify_baselines(args.max_n)


if __name__=="__main__":
    main()

